Data-driven Discovery of Closure Models

Derivation of reduced order representations of dynamical systems requires the modeling of the truncated dynamics on the retained dynamics. In its most general form, this so-called closure model has to account for memory effects. In this work, we present a framework of operator inference to extract the governing dynamics of closure from data in a compact, non-Markovian form. We employ sparse polynomial regression and artificial neural networks to extract the underlying operator. For a special class of non-linear systems, observability of the closure in terms of the resolved dynamics is analyzed and theoretical results are presented on the compactness of the memory. The proposed framework is evaluated on examples consisting of linear to nonlinear systems with and without chaotic dynamics, with an emphasis on predictive performance on unseen data.

==> images/concate_plot.py <==
############################################
#
# Figures combination for Pan, SIADS-2017
#
############################################
from matplotlib import pyplot as plt
import numpy as np

import sys
from PIL import Image

def paste_images(image_list, image_shape, name_new_image):
    print ''
    print '================'

    images = map(Image.open, image_list)
    widths, heights = zip(*(i.size for i in images))

    max_width  = max(widths)
    max_height = max(heights)

    new_im = Image.new('RGB', (image_shape[0]*max_width, image_shape[1]*max_height))

    x_offset = 0
    y_offset = 0
    index_x  = 0
    index_y  = 0
    nx, ny = image_shape
    print ''
    print 'image shape = ', nx, ny


    for im in images:

        im = im.resize((max_width, max_height))
        print index_x, index_y
        x_offset = index_x*max_width + int(0.5*(max_width - im.size[0]))   # im.size[0]
        y_offset = index_y*max_height + int(0.5*(max_height - im.size[1])) # im.size[1]

        # create new image
        new_im.paste(im, (x_offset, y_offset))
        # x_offset += im.size[0]

        # compute the offset in x,y, for the next iteration
        index_x += 1
        if (index_x) % nx == 0:
            index_x = 0
            index_y += 1

    new_im.save(str(name_new_image)+'.png')

# ========================================================================================

# fig.1: lasso linear
imag_path_left  = './3d_linear/p_1/lasso_path_0.png'
imag_path_right = './3d_linear/p_1/mse_0.png'
image_list     = [imag_path_left, imag_path_right]
image_shape    = [2, 1]
name_new_image = 'fig_lasso_linear'
paste_images(image_list, image_shape, name_new_image)

# fig.2: aposter linear
imag_path_left  = './3d_linear/nps_1_ML_sindy_time_parallel_delta_x_pair_tdf_order_1/train_aposteriori_time_variation_comparison_component.png'
imag_path_right = './3d_linear/nps_1_ML_sindy_time_parallel_delta_x_pair_tdf_order_1/test_aposteriori_time_variation_comparison_component.png'
image_list     = [imag_path_left, imag_path_right]
image_shape    = [2, 1]
name_new_image = 'fig_apost_linear'
paste_images(image_list, image_shape, name_new_image)

# fig 3: lasso linear not enough memory
imag_path_left  = './3d_linear/p_0/lasso_path_0.png'
imag_path_right = './3d_linear/p_0/mse_0.png'
image_list     = [imag_path_left, imag_path_right]
image_shape    = [2, 1]
name_new_image = 'fig_lasso_linear_p0'
paste_images(image_list, image_shape, name_new_image)

# fig.4: aposter linera p0
imag_path_left  = './3d_linear/nps_0_ML_sindy_time_parallel_delta_x_pair_tdf_order_1/train_aposteriori_time_variation_comparison_component.png'
imag_path_right = './3d_linear/nps_0_ML_sindy_time_parallel_delta_x_pair_tdf_order_1/test_aposteriori_time_variation_comparison_component.png'
image_list     = [imag_path_left, imag_path_right]
image_shape    = [2, 1]
name_new_image = 'fig_apost_linear_p0'
paste_images(image_list, image_shape, name_new_image)

# fig.5: lasso vdp
imag_path_left  = './2d_vdp/lasso_path_0.png'
imag_path_right = './2d_vdp/mse_0.png'
image_list     = [imag_path_left, imag_path_right]
image_shape    = [2, 1]
name_new_image = 'fig_lasso_vdp'
paste_images(image_list, image_shape, name_new_image)


# fig.6: apost vdp
imag_path_left  = './2d_vdp/nps_0_ML_sindy_time_parallel_delta_x_pair_tdf_order_3/train_aposteriori_time_variation_comparison_component.png'
imag_path_right = './2d_vdp/nps_0_ML_sindy_time_parallel_delta_x_pair_tdf_order_3/test_aposteriori_time_variation_comparison_component.png'
image_list     = [imag_path_left, imag_path_right]
image_shape    = [2, 1]
name_new_image = 'fig_apost_vdp'
paste_images(image_list, image_shape, name_new_image)

# fig. duffing lasso
imag_path_left  = './duffing/hyper/lasso_path_0.png'
imag_path_right = './duffing/hyper/mse_0.png'
image_list     = [imag_path_left, imag_path_right]
image_shape    = [2, 1]
name_new_image = 'fig_duffing_lasso'
paste_images(image_list, image_shape, name_new_image)


# fig. duffing apost
imag_path_left  = './duffing/image/nps_0_ML_sindy_time_parallel_delta_x_pair_tdf_order_3/train_aposteriori_time_variation_comparison_component.png'
imag_path_right = './duffing/image/nps_0_ML_sindy_time_parallel_delta_x_pair_tdf_order_3/test_aposteriori_time_variation_comparison_component.png'
image_list     = [imag_path_left, imag_path_right]
image_shape    = [2, 1]
name_new_image = 'fig_apost_duffing'
paste_images(image_list, image_shape, name_new_image)





# fig: non-chaotic lorenz
imag_path_left  = './1d_lorenz/nonchaotic/nps_1_ML_ann_cross_time_nh_16/train_aposteriori_time_variation_comparison_component.png'
imag_path_right = './1d_lorenz/nonchaotic/nps_1_ML_ann_cross_time_nh_16/test_aposteriori_time_variation_comparison_component.png'
image_list     = [imag_path_left, imag_path_right]
image_shape    = [2, 1]
name_new_image = 'fig_apost_non_chaotic_lorenz'
paste_images(image_list, image_shape, name_new_image)


# fig. chaotic lorenz
imag_path_nw = './1d_lorenz/chaotic/nps_1_ML_ann_cross_time_nh_16/train_aposteriori_time_variation_comparison_component.png'
imag_path_ne = './1d_lorenz/chaotic/nps_1_ML_ann_cross_time_nh_16/apost_zoom_train.png'
imag_path_sw = './1d_lorenz/chaotic/nps_1_ML_ann_cross_time_nh_16/test_aposteriori_time_variation_comparison_component.png'
imag_path_se = './1d_lorenz/chaotic/nps_1_ML_ann_cross_time_nh_16/apost_zoom_test.png'
image_list     = [imag_path_nw, imag_path_ne, imag_path_sw, imag_path_se]
image_shape    = [2, 2]
name_new_image = 'fig_apost_chaotic_lorenz'
paste_images(image_list, image_shape, name_new_image)

# fig. vbe
imag_path_left  = './6d_vbe/nps_2_ML_ann_cross_time_eco_nh_12/train_aposteriori_time_variation_apriori_comparison_component.png'
imag_path_right = './/6d_vbe/nps_2_ML_ann_cross_time_eco_nh_12/test_aposteriori_time_variation_apriori_comparison_component.png'
image_list     = [imag_path_left, imag_path_right]
image_shape    = [2, 1]
name_new_image = 'fig_apost_vbe'
paste_images(image_list, image_shape, name_new_image)

# fig. vbe spatial
imag_path_left  = './snapshots_burgers/no_closure_compare_test_snapshots_1d_vbe.png'
imag_path_right = './snapshots_burgers/operator_inference_compare_test_snapshots_1d_vbe.png'
image_list     = [imag_path_left, imag_path_right]
image_shape    = [2, 1]
name_new_image = 'fig_apost_vbe_spatial'
paste_images(image_list, image_shape, name_new_image)









==> images/snapshots_burgers/main.py <==
"""
plot 1D vbe burgers with snapshot in spatial

author: shaowu pan
date: Mar 9
"""

import numpy as np
from matplotlib import pyplot as plt

plt.style.use('siads')

color_list = ['r','g','b','y','c','k']

def read_npz(data_path):
	"""
	read data from npz

	:param data_path:
	:return:
	"""
	data = np.load(data_path)
	return data


def convert_from_les_to_fine_grid(u_les,mesh_les,mesh_dns):
	"""
	convert u_les to u_dns

	:param u_les:
	:param mesh_les:
	:param mesh_dns:
	:return:
	"""

	uk_les_scaled = np.fft.fft(u_les)/mesh_les

	uk_dns_scaled = np.zeros(mesh_dns, dtype=complex)

	# first part
	uk_dns_scaled[:mesh_les/2] = uk_les_scaled[:mesh_les/2]

	# second part
	uk_dns_scaled[-mesh_les/2:] = uk_les_scaled[-mesh_les/2:]

	# convert to unscaled
	uk_dns = uk_dns_scaled*mesh_dns

	u_dns = np.real(np.fft.ifft(uk_dns))

	return u_dns


def draw_three_distributions(x_dns, n_snap, chopped_time_snapshots, u_true, u_no, u_ml):
	"""
	draw true model, no closure, and ML model u distribution

	:return:
	"""
	legend_list = []
	plt.figure()
	for isnap in xrange(n_snap):

		# draw true
		plt.plot(x_dns, u_true[isnap, :], color_list[isnap] + '-')
		print 'current time snapshots = ', chopped_time_snapshots[isnap]
		legend_list.append('ground true: t = ' + str(chopped_time_snapshots[isnap]))

		# draw no closure
		plt.plot(x_dns, u_no[isnap, :], color_list[isnap] + ':')
		legend_list.append('no closure:t = ' + str(chopped_time_snapshots[isnap]))

		# convert to 256
		u_ml_fine = convert_from_les_to_fine_grid(u_ml[isnap, :],128,256)

		# draw ML
		plt.plot(x_dns,u_ml_fine, color_list[isnap] + '--')
		legend_list.append('ML closure:t = ' + str(chopped_time_snapshots[isnap]))


	plt.xlabel('time')
	plt.ylabel('$u$')
	plt.legend(legend_list, bbox_to_anchor=(1, 0.5))
	plt.savefig('compare_test_snapshots_1d_vbe.png', bbox_inches='tight')
	plt.close()


def draw_two_distributions(x_dns, n_snap, chopped_time_snapshots, u_true, u_to_draw, case_name):
	"""
	draw true model, no closure, and ML model u distribution

	:return:
	"""
	legend_list = []
	plt.figure()
	for isnap in xrange(n_snap):

		# draw true
		plt.plot(x_dns, u_true[isnap, :], color_list[isnap] + '-')
		print 'current time snapshots = ', chopped_time_snapshots[isnap]
		legend_list.append('ground true: t = ' + str(chopped_time_snapshots[isnap]))

		# draw to draw figures
		if 'no' in case_name:
			u_drawing = u_to_draw[isnap, :]
		else:
			# convert to 256
			u_drawing = convert_from_les_to_fine_grid(u_to_draw[isnap, :],128,256)

		# finally draw
		plt.plot(x_dns, u_drawing, color_list[isnap] + '--')

		legend_list.append(case_name + ':t = ' + str(chopped_time_snapshots[isnap]))



	plt.xlabel('time')
	plt.ylabel('$u$')
	plt.ylim([-0.8,0.8])
	plt.legend(legend_list, bbox_to_anchor=(1, 0.5))
	plt.savefig(case_name + '_compare_test_snapshots_1d_vbe.png', bbox_inches='tight')
	plt.close()


def main():
	"""
	main function to draw the snapshot date of burgers

	:return:
	"""

	## configuration
	n_interval = 300
	number_total_snapshots = 2000
	total_time = 10
	time_snapshots = np.linspace(0,total_time,number_total_snapshots,endpoint=False)

	## reading data
	# read data -- ground truth
	data_true = read_npz('./u_distribution_dns_ground_true.npz')

	x_dns = data_true['x_dns']
	u_true = data_true['usnap_dns'][2:-1]

	# read data -- no closure
	data_no = read_npz('./u_distribution_dns_no_closure.npz')
	u_no = data_no['usnap_dns'][2:-1]

	# read data -- ML closure -- train trajectory
	data_ml_train = read_npz('data_npz_train_aposteriori.npz')
	u_ml_train = data_ml_train['usnap_pred']

	# read data -- ML closure -- test trajectory
	data_ml_test = read_npz('data_npz_test_aposteriori.npz')
	u_ml_test = data_ml_test['usnap_pred']

	# concat ML-learned data
	u_ml = np.vstack((u_ml_train, u_ml_test))

	## print data size
	print 'tsnapshots shape'
	print 'true snapshots = ', u_true.shape
	print 'no closure snapshots = ', u_no.shape
	print 'ml snapshots = ', u_ml.shape

	## chop data
	u_true = u_true[::n_interval,:][3:]
	u_no = u_no[::n_interval,:][3:]
	u_ml = u_ml[::n_interval,:][3:]
	chopped_time_snapshots = time_snapshots[::n_interval][3:]


	n_snap = u_true.shape[0]
	print 'total number of snapshots = ', n_snap

	## draw plots
	# draw_three_distributions(x_dns=x_dns, n_snap=n_snap,
	# 						 chopped_time_snapshots=chopped_time_snapshots,
	# 						 u_true=u_true, u_no=u_no, u_ml=u_ml)

	# separate plot for ML and closure
	draw_two_distributions(x_dns=x_dns, n_snap=n_snap,
						   chopped_time_snapshots=chopped_time_snapshots,
						   u_true=u_true, u_to_draw=u_no,case_name='no closure')
	draw_two_distributions(x_dns=x_dns, n_snap=n_snap,
						   chopped_time_snapshots=chopped_time_snapshots,
						   u_true=u_true, u_to_draw=u_ml,case_name='operator inference')


if __name__ == '__main__':
	main()


